Thin monodromy in O(5)

This article studies the orthogonal hypergeometric groups of degree five. We establish the thinness of 12 out of the 19 hypergeometric groups of type O(3,2) from [4, Table 6]. Some of these examples are associated with Calabi-Yau 4-folds. We also establish the thinness of 9 out of the 17 hypergeometric groups of type O(4,1) from [12], where the thinness of 7 other cases was already proven. The O(4,1) type groups were predicted to be all thin and our result leaves just one case open.

==> anc/ping_pong_verification.sage <==
# This SageMath code accompanies the article "Thin Monodromy in O(5)"
# It verifies that ping-pong works in each of the cases in Table 1
# for a certain choice of a cone F.
#
# The ping-pong table halves, which consist of unions of open cones,
# are represented in this code as a list of the closures of these cones.
# An open cone is non-empty if its closure has the same dimension as the
# ambient vector space. Two open cones are disjoint if the intersection
# of their closures has less than full dimension.

from itertools import count

def companion_matrix(polynomial):
  return block_matrix([[block_matrix([[matrix(1,4)],[matrix.identity(4)]]),
                        -matrix(polynomial.list()[:-1]).T]])

# check if the first cone is contained in the second
def is_subcone(C, D):
  return all(ray in D for ray in C.rays())

# check if the first set of cones is contained in the second
def contained_in(CC, DD):
  return all(any(is_subcone(C, D) for C in CC) for D in DD)

# check if the two sets of open cones are disjoint
def are_disjoint(CC, DD):
  return all(C.intersection(D).dim() < 5 for C in CC for D in DD)

# apply the linear transformation L to the set of cones
def transform_set(CC, L):
  return [Cone((L*C.rays().column_matrix()).T) for C in CC]

def verify_finite_order(B, T, F):
  if not T^2 == 1:
    return False # we assume that T has order 2
  eta = next(i for i in count(1) if (B^i-1)^5 == 0)
  if not B^eta == 1:
    return False # B not of finite order
  if not F.dim() == 5:
    return False # F has empty interior
  X = [F] + transform_set([F],-1)
  Y = [C for i in [1..eta-1] for C in transform_set(X, B^i) if not B^i == -1]
  if not are_disjoint(X, Y):
    return False # ping pong table halves not disjoint
  if not contained_in(transform_set(Y, T), X):
    return False # T does not map Y into X
  return True    # remaining conditions automatic, ping pong works

def verify_infinite_order(B, T, F):
  if not T^2 == 1:
    return False # we assume that T has order 2
  if not F.dim() == 5:
    return False # F has empty interior
  E = B*Permutation([5,4,3,2,1]).to_matrix()
  F0 = F.intersection(transform_set([F],-E)[0])
  X = [F0] + transform_set([F0],-1)  
  eta = next(i for i in count(1) if (B^i-1)^5 == 0)
  Yplus = [C for i in [1..eta] for sgn in [1,-1]
                               for C in transform_set([F], sgn*B^i)]
  Yminus = transform_set(Yplus, E)
  if not are_disjoint(X, Yplus+Yminus):
    return False # ping pong table halves not disjoint
  if not contained_in(transform_set(Yplus+Yminus, T), X):
    return False # T does not map Y into X
  if not contained_in(transform_set(X+Yplus, B), Yplus):
    return False # B does not map both X and Y^+ into Y^+
  if not contained_in(transform_set(X+Yminus, B.inverse()), Yminus):
    return False # B^-1 does not map both X and Y^- into Y^-
  return True    # remaining conditions automatic, ping pong works


print("verification Type O(3,2), Case  1: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^5)
B=companion_matrix(cyclotomic_polynomial(2)^5)
M=matrix([[  3, -1,  -31,  -245,  -5,  -5,  -1,  -5, -1,  -1,  -7,  0, -1,  -8],
          [-22, -4,  158,  1194,  23,  24,  -4, -24,  4,  -6, -32,  1, -5,  39],
          [-84, -6, -332, -2292, -41, -44, -14, -44, -6, -10, -58, -3, -9, -85],
          [-90, -4,  226,  2118,  33,  40,  -4, -40,  4, -10, -48,  3, -9,  69],
          [-31, -1, -245,  -999, -10, -15,  -9, -15, -1,  -5, -15, -1, -4, -47]])
print(verify_infinite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case  2: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^5)
B=companion_matrix(cyclotomic_polynomial(2)^3*cyclotomic_polynomial(3))
M=matrix([[ -33,  -33,  -31,  -31, -1,  -1, -1, -1, -1,  -21,  -2,  -11,  -11,  -2,  0],
          [ -37,  158,  -63,  142, -3,  -3, -2,  4,  5,  -73,   9,   53,   -6,   3,  1],
          [-489, -288, -419, -252, -4, -11, -6, -6, -3, -104, -15, -101, -172, -31, -3],
          [  57,  258,   35,  202, -3,  -1, -4,  4, -1,  -83,  17,   95,   24,   1,  3],
          [-290,  -95, -266,  -61, -1,  -8, -9, -1, -2,  -31, -11,  -38,  -97, -17, -1]])
print(verify_infinite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case  3: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^5)
B=companion_matrix(cyclotomic_polynomial(2)^3*cyclotomic_polynomial(4))
M=matrix([[-1,  -13,  -13,  -11, -11, -1, -1, -1, -1, -11,  -2,  -11,  -38,  -38,  -11,  -2,  0],
          [-2,   -4,   62,  -12,  50, -2, -1,  4,  5, -32,   9,   53,  179,  -19,    5,   5,  1],
          [-2, -150, -112, -114, -88, -8, -3, -6, -3, -32, -15, -101, -327, -431, -139, -25, -3],
          [-2,   60,   98,   44,  70,  2, -1,  4, -1, -32,  17,   95,  279,  175,   57,   7,  3],
          [-1, -101,  -35,  -83, -21, -7, -8, -1, -2, -21, -11,  -38,  -95, -293,  -86, -15, -1]])
print(verify_infinite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case  4: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^5)
B=companion_matrix(cyclotomic_polynomial(2)^3*cyclotomic_polynomial(6))
M=matrix([[-1, -13,  -13, -1, -1, -1, -1, -2,  -2,  -11,  -38,  -38,  -11,  -2,  -3,  -3,  0],
          [-1,  -3,   58, -1,  0,  4,  7, -3,   9,   53,  179,   17,   16,   7,  13,   8,  1],
          [ 0, -91, -100, -5,  0, -6, -3,  0, -13, -101, -327, -317, -108, -19, -33, -24, -3],
          [-1,  87,   78,  5,  2,  4, -1, -2,  17,   97,  279,  289,   90,  11,  21,  30,  3],
          [-1, -84,  -23, -6, -9, -1, -2, -3, -11,  -38,  -93, -255,  -75, -13, -14, -19, -1]])
print(verify_infinite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case  5: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^5)
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(3)*cyclotomic_polynomial(6))
M=matrix([[ -20,  -20, -2, -2, -1, -1,  0,  0, -1,  -3,  -3, -1],
          [  15,   89,  0,  1,  0,  4,  1,  1,  5,  14,   4,  2],
          [-139, -153, -3, -1, -5, -6, -3, -2, -9, -25, -24, -9],
          [ 133,  119, -1,  1,  5,  4,  3,  2,  8,  21,  22,  8],
          [-109,  -35, -3, -2, -5, -1, -1, -1, -3,  -7, -17, -6]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case  6: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^5)
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(5))
M=matrix([[ -6,  -6,  -4,  -4, -1, -1, -1,  -2,  -11,  -38,  -38,  -11,  -2, -1,  0],
          [ -1,  27,   2,  19, -1,  4,  0,   7,   16,   19,  179,   53,   9,  5,  1],
          [-49, -47, -37, -34, -6, -6, -1, -21, -117, -355, -327, -101, -15, -3, -3],
          [ 35,  37,  26,  29,  4,  4,  1,  11,   79,  251,  279,   95,  17, -1,  3],
          [-39, -11, -27, -10, -6, -1, -7, -13,  -75, -255,  -95,  -38, -11, -2, -1]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case  7: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^5)
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(8))
M=matrix([[ -8,  -8, -1, -1,  0,  0, -1,  -3,  -3, -1],
          [  5,  35,  0,  4,  1,  1,  5,  14,   4,  2],
          [-45, -59, -4, -6, -3, -2, -9, -25, -21, -8],
          [ 59,  45,  6,  4,  3,  2,  8,  21,  25,  9],
          [-43, -13, -5, -1, -1, -1, -3,  -7, -17, -6]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case  8: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^5)
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(10))
M=matrix([[-10, -10, -1, -1,  0,  0, -1,  -3,  -7,  -7,  -3, -1],
          [ 15,  43,  1,  4,  1,  1,  5,  14,  32,  14,   7,  3],
          [-53, -71, -4, -6, -3, -2, -9, -25, -56, -45, -21, -8],
          [ 71,  53,  6,  4,  3,  2,  8,  21,  45,  56,  25,  9],
          [-43, -15, -4, -1, -1, -1, -3,  -7, -14, -32, -14, -5]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case  9: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^5)
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(12))
M=matrix([[-12, -12, -1, -1,  0,  0, -1,  -3,  -7,  -7,  -3, -1],
          [  5,  51,  0,  4,  1,  1,  5,  14,  32,   7,   4,  2],
          [-49, -83, -3, -6, -3, -2, -9, -25, -56, -38, -18, -7],
          [ 95,  61,  7,  4,  3,  2,  8,  21,  45,  63,  28, 10],
          [-63, -17, -5, -1, -1, -1, -3,  -7, -14, -39, -17, -6]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case 10: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(4))
B=companion_matrix(cyclotomic_polynomial(2)^3*cyclotomic_polynomial(3))
M=matrix([[-1, -1, -1,  -5,  -1,  -40,  -8944,  -8944,  -40,  -1, -23,  -54,  -97,  -97,  -54,  -23],
          [-3, -3,  2, -17,  19,  119,  20877,  14600,  -60,  36,  68,  139,  237, -257, -119,  -38],
          [-4, -9, -2, -24, -22, -141, -56171, -68806, -418, -27, -56, -148, -249, -919, -538, -226],
          [-3, -5,  2, -19,  20,  138,   6198,  -6437, -139,  15,  65,  160,  240, -430, -230, -105],
          [-1, -6, -1,  -7, -40, -100, -50376, -56653, -279, -23, -54,  -97, -131, -625, -355, -160]])
print(verify_infinite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case 11: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(6))
B=companion_matrix(cyclotomic_polynomial(2)^3*cyclotomic_polynomial(3))
M=matrix([[-1,  0,  -3,  -61,  -223,  -465,  -715,  -715,  -465,  -223,  -61,  -3,  -35,  -1, -1],
          [-3,  1,  11,  241,   831,  1637,  2395, -1935, -1145,  -427,  -21,  49, -121,  -3,  3],
          [-4, -2,   0, -416, -1320, -2424, -3368, -7586, -5190, -2706, -854, -42, -172, -10, -4],
          [-3,  2,  21,  427,  1145,  1935,  2581, -1637,  -831,  -241,  -11, -21, -137,  -3,  3],
          [-1, -1, -61, -223,  -465,  -715,  -925, -5255, -3497, -1723, -485, -23,  -51,  -7, -1]])
print(verify_infinite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(3,2), Case 12: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(6))
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(5))
M=matrix([[-1, -1,  -1,  -27,  -64,  -99, -121, -132, -132, -121,  -99,  -64,  -27,  -18,  -18,  -1],
          [-1,  3,  16,  107,  229,  332,  385,  407, -119, -110,  -77,  -29,   10,    6,   71,  25],
          [-5, -4, -32, -173, -341, -464, -515, -539, -673, -625, -550, -403, -211, -116, -101, -46],
          [ 2,  3,  44,  157,  275,  352,  383,  409,  275,  273,  266,  213,  119,   65,   80,  30],
          [-5, -1, -27,  -64,  -99, -121, -132, -145, -671, -627, -530, -357, -161, -107,  -42, -18]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(4,1), Case  1: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(3))
B=companion_matrix(cyclotomic_polynomial(2)^3*cyclotomic_polynomial(4))
M=matrix([[-1, -1, -1,  0, -1, -1, -1, -1,  -3,  -3, -1],
          [-2, -2,  1,  1,  2, -3,  1, -1,   5,   1, -2],
          [-2, -5,  0, -1,  0, -3,  1, -5,  -5,  -9, -4],
          [-2, -4,  1,  1,  0, -3,  1, -5,  -3,  -7, -4],
          [-1, -4, -1, -1, -1, -2, -2, -4, -10, -14, -5]])
print(verify_infinite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(4,1), Case  2: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(3))
B=companion_matrix(cyclotomic_polynomial(2)^3*cyclotomic_polynomial(6))
M=matrix([[-1, -1, -1,  0, -1, -2, -1, -1, -3,  -3, -1],
          [-1, -1,  1,  1,  2, -3,  1,  0,  4,  -1, -1],
          [ 0, -2,  0, -1,  0,  0,  1, -2, -6,  -5, -1],
          [-1, -1,  1,  1,  0, -2,  1, -2,  2,   3, -1],
          [-1, -3, -1, -1, -1, -3, -2, -3, -5, -10, -4]])
print(verify_infinite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(4,1), Case  3: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(3))
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(5))
M=matrix([[-1, -1,  0, -1, -1, -3, -3, -1, -2, -2, -2, -2, -1],
          [-1,  1,  1,  2,  1,  0,  3,  0,  3,  2,  2,  0, -1],
          [-3,  0, -1,  0,  1, -8, -6, -3, -3, -2, -5, -3, -2],
          [-2,  1,  1,  0,  1,  0,  2, -3, -2, -1, -1,  1, -2],
          [-3, -1, -1, -1, -2, -9, -6, -3, -6, -7, -4, -6, -4]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(4,1), Case  4: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(4))
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(3)*cyclotomic_polynomial(6))
M=matrix([[-1, -1,  0, -1, -1, -1, -1, -2, -2, -2, -2, -1, -1],
          [ 0,  2,  1,  3,  2,  2,  1,  5,  4,  4,  3,  0,  0],
          [-3, -2, -2, -3, -1, -2, -4, -8, -7, -9, -8, -2, -3],
          [ 1,  2,  2,  2,  1,  3,  1,  5,  6,  6,  7,  0,  2],
          [-3, -1, -1, -1, -1, -2, -3, -6, -7, -5, -6, -3, -4]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(4,1), Case  5: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(4))
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(5))
M=matrix([[-1, -1,  0, -1, -1, -1, -1,  -3,  -3, -1, -1],
          [-1,  2,  1,  3,  2,  2,  0,   8,   4, -1, -1],
          [-4, -2, -2, -3, -1, -2, -5, -13, -14, -3, -4],
          [ 0,  2,  2,  2,  1,  3,  0,   8,   7, -1,  1],
          [-4, -1, -1, -1, -1, -2, -4, -10, -14, -4, -5]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(4,1), Case  6: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(4))
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(8))
M=matrix([[-1, -1,   0,  -6, -5,  -4,  -4,  -6,  -6,  -8, -15, -15,  -8,  -5,  -6],
          [ 0,  2,   6,  18,  9,   7,   6,  14,  10,  18,  37,  -1,   7,  -1,  -1],
          [-2, -2, -13, -18, -2,  -7, -14, -23, -15, -34, -42, -26, -31,  -2, -11],
          [ 2,  2,  13,  11,  2,  14,   7,  15,  23,  31,  26,  42,  34,   2,  18],
          [-3, -1,  -6,  -5, -4, -10, -11, -16, -20, -15, -14, -52, -26, -14, -24]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(4,1), Case  7: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(4))
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(12))
M=matrix([[-1, -1,   0,  -40, -31, -22, -22, -26, -26,  -52,  -99, -72, -32,  -99, -188, -188,  -99, -32,  -72,  -99,  -52, -31, -102, -102,  -40],
          [ 0,  2,  40,  120,  53,  35,  40,  56,  26,  130,  245, 117,  24,   89,  -34,  465,  241,  42,  -40,  -27,   47,  -9,  275,   53,   -9],
          [-1, -2, -89, -120,  -4, -35, -62, -95, -47, -212, -266, -43, -11, -311, -144, -511, -420, -53,   50,  -85, -173,  27, -399, -217,  -31],
          [ 3,  2,  89,   71,   4,  84,  57,  73, 121,  225,  184,  22,  85,  519,  699,  332,  410,  43,  115,  365,  264,  35,  319,  501,  160],
          [-3, -1, -40,  -31, -22, -62, -57, -52, -82,  -99,  -72, -32, -74, -340, -653, -154, -188, -56, -189, -344, -182, -84, -155, -377, -160]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(4,1), Case  8: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(6))
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(8))
M=matrix([[-1, -1,  0,  -3,  -4, -3, -2,  -3,  -3,  -7,  -7, -2,  -7,  -7,  -3,  -4,  -3],
          [ 0,  3,  3,  12,  13,  8,  5,  10,   3,  15,  26,  1,  26,  13,  -1,  -1,   1],
          [-3, -4, -8, -18, -16, -8, -6, -16, -15, -43, -48, -6, -48, -41,  -5, -10, -13],
          [ 4,  3,  8,  13,  10,  5,  6,  15,  16,  48,  43,  6,  41,  48,   8,  16,  18],
          [-4, -1, -3,  -4,  -3, -2, -3,  -6, -13, -33, -22, -7, -20, -33, -11, -17, -15]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

print("verification Type O(4,1), Case  9: ", end='')
A=companion_matrix(cyclotomic_polynomial(1)^3*cyclotomic_polynomial(6))
B=companion_matrix(cyclotomic_polynomial(2)*cyclotomic_polynomial(12))
M=matrix([[-1, -1,  0,  -3,  -4, -3, -2,  -3,  -3, -15,  -15, -2,  -7,  -7,  -3, -13, -13,  -4,  -3],
          [ 0,  3,  3,  12,  13,  8,  5,  10,   3,  34,   53,  1,  26,  11,  -1,  49,  20,  -1,   1],
          [-2, -4, -8, -18, -16, -8, -6, -16, -12, -96, -110, -4, -48, -36,  -2, -90, -68,  -6, -10],
          [ 5,  3,  8,  13,  10,  5,  6,  15,  19, 125,  111,  8,  43,  55,  11,  81, 103,  20,  21],
          [-4, -1, -3,  -4,  -3, -2, -3,  -6, -13, -68,  -49, -7, -18, -33, -11, -33, -62, -17, -15]])
print(verify_finite_order(B, B*A.inverse(), Cone(M.T)))

